Distributed Cohesive Control for Robot Swarms: Maintaining Good Connectivity in the Presence of Exterior Forces

We present a number of powerful local mechanisms for maintaining a dynamic swarm of robots with limited capabilities and information, in the presence of external forces and permanent node failures. We propose a set of local continuous algorithms that together produce a generalization of a Euclidean Steiner tree. At any stage, the resulting overall shape achieves a good compromise between local thickness, global connectivity, and flexibility to further continuous motion of the terminals. The resulting swarm behavior scales well, is robust against node failures, and performs close to the best known approximation bound for a corresponding centralized static optimization problem.

==> experimental_results/evaluation.R <==
#Change this path for you computer
setwd("~/SecureData/Schwarmrobotik/paper-alg-2014-platypus/Steiner/IROS2015/experimental_results/")

#Load the experimental results
results <- read.table("./results.dat", quote="\"", stringsAsFactors=FALSE, header = TRUE)

#compute the "performance" for each run based on the reached steiner tree size and the maximally possible steiner tree size
results$performance <- results$steinertree_length / (1.2 * results$num_remaining_robots)

computePerformances <- function (q) {
  performance_by_failrate <- matrix(aggregate(results$performance, by = list(results$controller, results$failrate), FUN = quantile, c(q/100.))$x,
                                  ncol = length(unique(results$failrate)),
                                  nrow = length(unique(results$controller)))
  colnames(performance_by_failrate) <- sort(unique(results$failrate))
  rownames(performance_by_failrate) <- list("Base", "Lead", "All")
  performance_by_failrate
}


perf_25 = computePerformances(25)
perf_50 = computePerformances(50)
perf_75 = computePerformances(75)

performance_aggregation <- aggregate(results$performance, by = list(results$failrate, results$controller), FUN = quantile)
performance_aggregation <- cbind(performance_aggregation[,1:2], performance_aggregation[,3])
colnames(performance_aggregation) <- list("failrate", "controller", "0%", "25%", "50%", "75%", "100%")

size_aggregation <- aggregate(results$steinertree_length, by = list(results$failrate, results$controller), FUN = quantile)
size_aggregation <- cbind(size_aggregation[,1:2], size_aggregation[,3])
colnames(size_aggregation) <- list("failrate", "controller", "0%", "25%", "50%", "75%", "100%")

survivors_aggregation <- aggregate(results$num_remaining_robots, by = list(results$failrate, results$controller), FUN = quantile)
survivors_aggregation <- cbind(survivors_aggregation[,1:2], survivors_aggregation[,3])
colnames(survivors_aggregation) <- list("failrate", "controller", "0%", "25%", "50%", "75%", "100%")

for(controller in unique(results$controller)) {
  write.table(x = performance_aggregation[performance_aggregation$controller == controller,], 
              file = paste("performance_", controller, ".dat", sep = ""))
  
  write.table(x = size_aggregation[size_aggregation$controller == controller,], 
              file = paste("size_", controller, ".dat", sep = ""))
  
  write.table(x = survivors_aggregation[survivors_aggregation$controller == controller,], 
              file = paste("survivors_", controller, ".dat", sep = ""))
}

